Smoothing for signals with discontinuities using higher order Mumford-Shah models

Minimizing the Mumford-Shah functional is frequently used for smoothing signals or time series with discontinuities. A significant limitation of the standard Mumford-Shah model is that linear trends -- and in general polynomial trends -- in the data are not well preserved. This can be improved by building on splines of higher order which leads to higher order Mumford-Shah models. In this work, we study these models in the univariate situation: we discuss important differences to the first order Mumford-Shah model, and we obtain uniqueness results for their solutions. As a main contribution, we derive fast minimization algorithms for Mumford-Shah models of arbitrary orders. We show that the worst case complexity of all proposed schemes is quadratic in the length of the signal. Remarkably, they thus achieve the worst case complexity of the fastest solver for the piecewise constant Mumford-Shah model (which is the simplest model of the class). Further, we obtain stability results for the proposed algorithms. We complement these results with a numerical study. Our reference implementation processes signals with more than 10,000 elements in less than one second.

==> Experiments/Parameter_Choice/Elasticity_B/Elasticity_B.m <==
clear
close all
warning off
toolboxpath = '/home/lkiefer/Dropbox/SVN/Potts_MumfordShah_2D/Toolbox';
addpath(genpath(toolboxpath));
drawChangePoints = 1;
%%
n = 1024;
y = MakeSignal('Piece-Regular' ,n)';
fid = fopen('n.tex','w');
fprintf(fid,num2str(n));
n = length(y);
y = y-min(y);
y = y./max(abs(y));
CP_GT = [146,204,410,451,512,597,682,733,835,980,1020];
%% noise lvls
rng(2);
NOISELVL = [0.05,0.15,0.3];
%% Plot Data
% Mallat Signal
CP_GT =[146,204,410,451,512,597,682,733,835,980,1020]'; % BY HAND
[h_gt,plotStruct] = SLS_plot_estimate([],y, CP_GT, 0);
plotStruct.changePoints = CP_GT; % BY HAND
export_fig Groundtruth.pdf
clf
% Noisy 1
noise_lvl = NOISELVL(1);
sigma = noise_lvl*mean(abs(y));
f = y+sigma*randn(n,1);
fid = fopen('nlvl_01.tex','w');
fprintf(fid,num2str(noise_lvl));
SLS_plot_estimate(  [],f, [], 0,plotStruct);
export_fig Noisy_01.pdf
clf
% Noisy 2
noise_lvl = NOISELVL(2);
sigma = noise_lvl*mean(abs(y));
f = y+sigma*randn(n,1);
fid = fopen('nlvl_02.tex','w');
fprintf(fid,num2str(noise_lvl));
SLS_plot_estimate(  [],f, [], 0,plotStruct);
export_fig Noisy_02.pdf
clf
% Noisy 3
noise_lvl = NOISELVL(3);
sigma = noise_lvl*mean(abs(y));
f = y+sigma*randn(n,1);
fid = fopen('nlvl_03.tex','w');
fprintf(fid,num2str(noise_lvl));
SLS_plot_estimate(  [],f, [], 0,plotStruct);
export_fig Noisy_03.pdf
clf
%% Find best parameters and plot best reconstruction for each k
i = 0; % counter
k_max = 5;
nr_steps = 1000;
beta_min = 0.025; beta_max = 25;
gamma_min = 0.001; gamma_max = 1;

fid = fopen('beta_min.tex','w');
fprintf(fid,num2str(beta_min));
fid = fopen('beta_max.tex','w');
fprintf(fid,num2str(beta_max));
fid = fopen('gamma_min.tex','w');
fprintf(fid,num2str(gamma_min));
fid = fopen('gamma_max.tex','w');
fprintf(fid,num2str(gamma_max));
fid = fopen('nr_steps.tex','w');
fprintf(fid,num2str(nr_steps));


OPT_PARAMS_CONT = nan(k_max,3,length(NOISELVL)); % <- Container
for noise_lvl = NOISELVL
    i = i+1;
    % Create noisy data with current noise level
    sigma = noise_lvl*mean(abs(y));
    f = y + sigma*randn(n,1);
    %
    [PARAM_CONT,k_opt,beta_opt,gamma_opt] =...
        find_Parameters(f,y,k_max,beta_min,beta_max,gamma_min,gamma_max,nr_steps);
    OPT_PARAMS_CONT(:,:,i) = PARAM_CONT;
    % Print parameters
    fid = fopen(['noise_lvl_' num2str(i) '.tex'],'w');
    fprintf(fid,num2str(noise_lvl));
    fid = fopen(['sigma_' num2str(i) '.tex'],'w');
    fprintf(fid,num2str(sigma));
    % Perform optimal reconstruction for each k and plot
    for k = 1:k_max
        gamma = PARAM_CONT(k,2);
        beta  = PARAM_CONT(k,3);
        % Reconstruct
        if beta==inf
            [J,u] = mexWrapper(f,k,gamma);
        else
            [J,u] = mexWrapper_BZ(f,k,gamma,beta);
        end
        rerr = norm(u-y)/norm(y);
        % Plot
        CP = changePoints(J);
        SLS_plot_estimate(y,u,CP, drawChangePoints,plotStruct);
        figname = ['Mallat_' num2str(k) '_' num2str(i) '.pdf'];
        export_fig(figname, '-transparent');
        clf
        % Print variables
        fid = fopen(['rerr_' num2str(k) '_' num2str(i) '.tex'] ,'w');
        fprintf(fid,num2str(rerr,'%1.3f'));
        fid = fopen(['gamma_' num2str(k) '_' num2str(i) '.tex'] ,'w');
        fprintf(fid,num2str(gamma,'%1.3f'));
        fid = fopen(['beta_' num2str(k) '_' num2str(i) '.tex'], 'w');
        if beta==inf
            fprintf(fid,'\\infty');
        else
            fprintf(fid,num2str(beta,'%1.3f'));
        end
        
    end
end
%% Plot relative errors
hold on
for lvl = 1:length(NOISELVL)
    curr_rerrs = OPT_PARAMS_CONT(:,1,lvl);
    plot([1:k_max], curr_rerrs)
end
hold off
%% workspace
save workspace_Mallat.mat

==> Experiments/Parameter_Choice/Elasticity_B/MakeSignal.m <==
function sig = MakeSignal(Name,n)
% MakeSignal -- Make artificial signal
%  Usage
%    sig = MakeSignal(Name,n)
%  Inputs
%    Name   string: 'HeaviSine', 'Bumps', 'Blocks',
%            'Doppler', 'Ramp', 'Cusp', 'Sing', 'HiSine',
%            'LoSine', 'LinChirp', 'TwoChirp', 'QuadChirp',
%            'MishMash', 'WernerSorrows' (Heisenberg),
%            'Leopold' (Kronecker), 'Piece-Regular' (Piece-Wise Smooth),
%	     'Riemann','HypChirps','LinChirps', 'Chirps', 'Gabor'
%	     'sineoneoverx','Cusp2','SmoothCusp','Gaussian'
%	     'Piece-Polynomial' (Piece-Wise 3rd degree polynomial)
%    n      desired signal length
%  Outputs
%    sig    1-d signal
%
%  References
%    Various articles of D.L. Donoho and I.M. Johnstone
%
   if nargin > 1,
	t = (1:n) ./n;
   end
	if strcmp(Name,'HeaviSine'),
	    sig = 4.*sin(4*pi.*t);
	    sig = sig - sign(t - .3) - sign(.72 - t);
	elseif strcmp(Name,'Bumps'),
	    pos = [ .1 .13 .15 .23 .25 .40 .44 .65  .76 .78 .81];
	    hgt = [ 4  5   3   4  5  4.2 2.1 4.3  3.1 5.1 4.2];
	    wth = [.005 .005 .006 .01 .01 .03 .01 .01  .005 .008 .005];
	    sig = zeros(size(t));
	    for j =1:length(pos)
	       sig = sig + hgt(j)./( 1 + abs((t - pos(j))./wth(j))).^4;
	    end 
	elseif strcmp(Name,'Blocks'),
	    pos = [ .1 .13 .15 .23 .25 .40 .44 .65  .76 .78 .81];
	    hgt = [4 (-5) 3 (-4) 5 (-4.2) 2.1 4.3  (-3.1) 2.1 (-4.2)];
	    sig = zeros(size(t));
	    for j=1:length(pos)
	        sig = sig + (1 + sign(t-pos(j))).*(hgt(j)/2) ;
	    end
	elseif strcmp(Name,'Doppler'),
	    sig = sqrt(t.*(1-t)).*sin((2*pi*1.05) ./(t+.05));
	elseif strcmp(Name,'Ramp'),
	    sig = t - (t >= .37);
	elseif strcmp(Name,'Cusp'),
	    sig = sqrt(abs(t - .37));
	elseif strcmp(Name,'Sing'),
	    k = floor(n * .37);
	    sig = 1 ./abs(t - (k+.5)/n);
	elseif strcmp(Name,'HiSine'),
	    sig = sin( pi * (n * .6902) .* t);
	elseif strcmp(Name,'LoSine'),
	    sig = sin( pi * (n * .3333) .* t);
	elseif strcmp(Name,'LinChirp'),
	    sig = sin(pi .* t .* ((n .* .500) .* t));
	elseif strcmp(Name,'TwoChirp'),
	    sig = sin(pi .* t .* (n .* t)) + sin((pi/3) .* t .* (n .* t));
	elseif strcmp(Name,'QuadChirp'),
	    sig = sin( (pi/3) .* t .* (n .* t.^2));
	elseif strcmp(Name,'MishMash'),  % QuadChirp + LinChirp + HiSine
	    sig = sin( (pi/3) .* t .* (n .* t.^2)) ;
	    sig = sig +  sin( pi * (n * .6902) .* t);
	    sig = sig +  sin(pi .* t .* (n .* .125 .* t));
	elseif strcmp(Name,'WernerSorrows'),
	    sig = sin( pi .* t .* (n/2 .* t.^2)) ;
	    sig = sig +  sin( pi * (n * .6902) .* t);
	    sig = sig +  sin(pi .* t .* (n .* t));
	    pos = [ .1 .13 .15 .23 .25 .40 .44 .65  .76 .78 .81];
	    hgt = [ 4  5   3   4  5  4.2 2.1 4.3  3.1 5.1 4.2];
	    wth = [.005 .005 .006 .01 .01 .03 .01 .01  .005 .008 .005];
	    for j =1:length(pos)
	       sig = sig + hgt(j)./( 1 + abs((t - pos(j))./wth(j))).^4;
	    end 
	elseif strcmp(Name,'Leopold'),
	    sig = (t == floor(.37 * n)/n);  % Kronecker
	elseif strcmp(Name,'Riemann'),
		sqn = round(sqrt(n));
	    sig = t .* 0;  % Riemann's Non-differentiable Function
		sig((1:sqn).^2) = 1. ./ (1:sqn);
		sig = real(ifft(sig));
	elseif strcmp(Name,'HypChirps'), % Hyperbolic Chirps of Mallat's book
		alpha	= 15*n*pi/1024;
		beta    = 5*n*pi/1024;
		t  	= (1.001:1:n+.001)./n; 
		f1      = zeros(1,n);
		f2      = zeros(1,n);	
		f1  	= sin(alpha./(.8-t)).*(0.1<t).*(t<0.68);
		f2  	= sin(beta./(.8-t)).*(0.1<t).*(t<0.75);
		M  	= round(0.65*n);
		P 	= floor(M/4);
		enveloppe = ones(1,M); % the rising cutoff function 
            enveloppe(1:P) = (1+sin(-pi/2+((1:P)-ones(1,P))./(P-1)*pi))/2;
            enveloppe(M-P+1:M) = reverse(enveloppe(1:P));
  		env 	= zeros(1,n);
  		env(ceil(n/10):M+ceil(n/10)-1) = enveloppe(1:M);
		sig     = (f1+f2).*env;
	elseif strcmp(Name,'LinChirps'), % Linear Chirps of Mallat's book
		b 	= 100*n*pi/1024;
		a 	= 250*n*pi/1024;
		t 	= (1:n)./n; 
		A1 	= sqrt((t-1/n).*(1-t));
		sig	= A1.*(cos((a*(t).^2)) + cos((b*t+a*(t).^2)));
	elseif strcmp(Name,'Chirps'), % Mixture of Chirps of Mallat's book
		t 	= (1:n)./n.*10.*pi;  
  		f1 	= cos(t.^2*n/1024);
		a 	= 30*n/1024;
  		t 	= (1:n)./n.*pi;  
  		f2 	= cos(a.*(t.^3));
  		f2 	= reverse(f2);
		ix 	= (-n:n)./n.*20;
 		g 	= exp(-ix.^2*4*n/1024);
		i1 	= (n/2+1:n/2+n);
		i2 	= (n/8+1:n/8+n);
		j  	= (1:n)/n;
    		f3 	= g(i1).*cos(50.*pi.*j*n/1024);
		f4 	= g(i2).*cos(350.*pi.*j*n/1024);
		sig 	= f1+f2+f3+f4;
   	 enveloppe = ones(1,n); % the rising cutoff function 
  	 enveloppe(1:n/8) = (1+sin(-pi/2+((1:n/8)-ones(1,n/8))./(n/8-1)*pi))/2;
  	 enveloppe(7*n/8+1:n) = reverse(enveloppe(1:n/8));
 		sig 	= sig.*enveloppe;
        elseif strcmp(Name,'Gabor'), % two modulated Gabor functions in 
				     % Mallat's book
		N = 512;	
   		t = (-N:N)*5/N;
        	j = (1:N)./N;
		g = exp(-t.^2*20);
		i1 = (2*N/4+1:2*N/4+N);
		i2 = (N/4+1:N/4+N);
		sig1 = 3*g(i1).*exp(i*N/16.*pi.*j);
		sig2 = 3*g(i2).*exp(i*N/4.*pi.*j);
   		sig = sig1+sig2;
	elseif strcmp(Name,'sineoneoverx'), % sin(1/x) in Mallat's book
		N = 1024;
		i1 = (-N+1:N);
		i1(N) = 1/100;
		i1 = i1./(N-1);
		sig = sin(1.5./(i1));
		sig = sig(513:1536);
	elseif strcmp(Name,'Cusp2'),
		N = 64;
		i1 = (1:N)./N;
		x = (1-sqrt(i1)) + i1/2 -.5;
		M = 8*N;
		sig = zeros(1,M);
		sig(M-1.5.*N+1:M-.5*N) = x;
		sig(M-2.5*N+2:M-1.5.*N+1) = reverse(x);
		sig(3*N+1:3*N + N) = .5*ones(1,N);
	elseif strcmp(Name,'SmoothCusp'),
		sig = MakeSignal('Cusp2');
		N = 64;
		M = 8*N;
		t = (1:M)/M;
		sigma = 0.01;
		g = exp(-.5.*(abs(t-.5)./sigma).^2)./sigma./sqrt(2*pi);
		g = fftshift(g);
		sig2 = iconv(g',sig)'/M; 
   	elseif strcmp(Name,'Piece-Regular'),
		sig1=-15*MakeSignal('Bumps',n);
		t = (1:fix(n/12)) ./fix(n/12);
		sig2=-exp(4*t);
		t = (1:fix(n/7)) ./fix(n/7);
		sig5=exp(4*t)-exp(4);
		t = (1:fix(n/3)) ./fix(n/3);
		sigma=6/40;
		sig6=-70*exp(-((t-1/2).*(t-1/2))/(2*sigma^2));
		sig(1:fix(n/7))= sig6(1:fix(n/7));
		sig((fix(n/7)+1):fix(n/5))=0.5*sig6((fix(n/7)+1):fix(n/5));
		sig((fix(n/5)+1):fix(n/3))=sig6((fix(n/5)+1):fix(n/3));
		sig((fix(n/3)+1):fix(n/2))=sig1((fix(n/3)+1):fix(n/2));
		sig((fix(n/2)+1):(fix(n/2)+fix(n/12)))=sig2;
		sig((fix(n/2)+2*fix(n/12)):-1:(fix(n/2)+fix(n/12)+1))=sig2;
sig(fix(n/2)+2*fix(n/12)+fix(n/20)+1:(fix(n/2)+2*fix(n/12)+3*fix(n/20)))=...
-ones(1,fix(n/2)+2*fix(n/12)+3*fix(n/20)-fix(n/2)-2*fix(n/12)-fix(n/20))*25;
		k=fix(n/2)+2*fix(n/12)+3*fix(n/20);
		sig((k+1):(k+fix(n/7)))=sig5;
		diff=n-5*fix(n/5);
		sig(5*fix(n/5)+1:n)=sig(diff:-1:1);
		% zero-mean
		bias=sum(sig)/n;
		sig=bias-sig;
   	elseif strcmp(Name,'Piece-Polynomial'),
		t = (1:fix(n/5)) ./fix(n/5);
		sig1=20*(t.^3+t.^2+4);
		sig3=40*(2.*t.^3+t) + 100;
		sig2=10.*t.^3 + 45;
		sig4=16*t.^2+8.*t+16;
		sig5=20*(t+4);
		sig6(1:fix(n/10))=ones(1,fix(n/10));
		sig6=sig6*20;
		sig(1:fix(n/5))=sig1;
		sig(2*fix(n/5):-1:(fix(n/5)+1))=sig2;
		sig((2*fix(n/5)+1):3*fix(n/5))=sig3;
		sig((3*fix(n/5)+1):4*fix(n/5))=sig4;
		sig((4*fix(n/5)+1):5*fix(n/5))=sig5(fix(n/5):-1:1);
		diff=n-5*fix(n/5);
		sig(5*fix(n/5)+1:n)=sig(diff:-1:1);
		%sig((fix(n/20)+1):(fix(n/20)+fix(n/10)))=-ones(1,fix(n/10))*20;
		sig((fix(n/20)+1):(fix(n/20)+fix(n/10)))=ones(1,fix(n/10))*10;
		sig((n-fix(n/10)+1):(n+fix(n/20)-fix(n/10)))=ones(1,fix(n/20))*150;
		% zero-mean
		bias=sum(sig)/n;
		sig=sig-bias;
   	elseif strcmp(Name,'Gaussian'),
		sig=GWN(n,beta);
		g=zeros(1,n);
		lim=alpha*n;
		mult=pi/(2*alpha*n);
		g(1:lim)=(cos(mult*(1:lim))).^2;
		g((n/2+1):n)=g((n/2):-1:1);
		g = rnshift(g,n/2);
		g=g/norm(g);
		sig=iconv(g,sig);
       else
	    disp(sprintf('MakeSignal: I don*t recognize <<%s>>',Name))
	    disp('Allowable Names are:')
	       disp('HeaviSine'),
	       disp('Bumps'),
	       disp('Blocks'),
	       disp('Doppler'),
	       disp('Ramp'),
	       disp('Cusp'),
	       disp('Crease'),
	       disp('Sing'),
	       disp('HiSine'),
	       disp('LoSine'),
	       disp('LinChirp'),
	       disp('TwoChirp'),
	       disp('QuadChirp'),
	       disp('MishMash'),
	       disp('WernerSorrows'),
	       disp('Leopold'),
	       disp('Sing'),
	       disp('HiSine'),
	       disp('LoSine'),
	       disp('LinChirp'),
	       disp('TwoChirp'),
	       disp('QuadChirp'),
	       disp('MishMash'),
	       disp('WernerSorrows'),
	       disp('Leopold'),
	       disp('Riemann'),
	       disp('HypChirps'),
	       disp('LinChirps'),
	       disp('Chirps'),
	       disp('sineoneoverx'),
	       disp('Cusp2'),
	       disp('SmoothCusp'),
	       disp('Gabor'),
	       disp('Piece-Regular');
	       disp('Piece-Polynomial');
	       disp('Gaussian');
	end
	
%
% Originally made by David L. Donoho.
% Function has been enhanced.
    
 
 
%
%  Part of Wavelab Version 850
%  Built Tue Jan  3 13:20:39 EST 2006
%  This is Copyrighted Material
%  For Copying permissions see COPYING.m
%  Comments? e-mail wavelab@stat.stanford.edu 

